Beyond Chinchilla-Optimal: Accounting for Inference in Language Model Scaling Laws

Large language model (LLM) scaling laws are empirical formulas that estimate changes in model quality as a result of increasing parameter count and training data. However, these formulas, including the popular Deepmind Chinchilla scaling laws, neglect to include the cost of inference. We modify the Chinchilla scaling laws to calculate the optimal LLM parameter count and pre-training data size to train and deploy a model of a given quality and inference demand. We conduct our analysis both in terms of a compute budget and real-world costs and find that LLM researchers expecting reasonably large inference demand (~1B requests) should train models smaller and longer than Chinchilla-optimal. Furthermore, we train 47 models of varying sizes and parameter counts to validate our formula and find that model quality continues to improve as we scale tokens per parameter to extreme ranges (up to 10,000). Finally, we ablate the procedure used to fit the Chinchilla scaling law coefficients and find that developing scaling laws only from data collected at typical token/parameter ratios overestimates the impact of additional tokens at these extreme ranges.

==> anc/README.md <==
This is the codebase for "Beyond Chinchilla Optimal: Accounting for Inference in Language Model Scaling Laws."

Paper Link: https://arxiv.org/abs/2401.00448

Published in ICML 2024. An earlier version was published in a NeurIPS 2023 Workshop.

# Summary
The core idea behind this work is that LLM developers who are going to pretrain and serve a large language model should train their models to minimize their costs over the *model's entire lifetime*. Traditional scaling laws only factor in the cost of pretraining. However, if developers can estimate their inference demand ahead of time, they should train models smaller and longer than traditional (Chinchilla) scaling laws recommend since they have to pay for serving costs as well.

This repository contains the **code** and **data** for our paper. The **code** computes exactly **how to size your models and training datasets properly** to reach a model quality target and run inference, assuming you can estimate your inference demand beforehand. The **data** includes the final loss values and downstream evalution results from the **47 training runs** used to validate our scaling laws.

# Installation
Clone the repo and run:
```shell
pip install numpy scipy joblib polars tqdm
```
# Scripts
## 1. compute_optimal.py
```
python compute_optimal.py --loss <your model loss> --tokens <expected inference demand> --<optional-args> ...
```
A script that takes in a model quality (loss) and expected inference demand (tokens), and tells you the minimum
number of FLOPs required to train a model to reach that quality and then run inference for your expected inference demand.
This **minimizes compute** over the **model's entire lifetime** (training + inference).

Example use case:

You are planning on pretraining your own model and deploying it at wide scale. You want to ensure you're doing it compute optimally. 
You should:
1. Determine the quality of model you want to train, as measured by loss on your training dataset.

    (a) Typically, downstream evaluation results are highly correlated to loss value. However, the process of converting from a downstream metric you care about to the loss required to achieve this metric will have to be done separately from this repository.

    (b) Alternatively, you can use our script `model_calculator.py` and pass in the model size and dataset length you're considering training to get the model's expected loss according to scaling laws. For example, if you have a trillion tokens and are considering a 70B model, you'd run `python model_calculator.py --model 70e9 --data 1e12` to get this loss value (`1.947`).

2. Run `compute_optimal.py` with your loss value and your expected inference demand. This script will return the model size and number of training tokens you'll need to reach your desired quality (loss) that requires the least compute over the model lifetime, including inference. We also show the expected savings over training a model according to the Chinchilla scaling laws, and then deploying it.

    Continuining our above example, if you expect a total of 2 trillion tokens of inference demand over the model's lifetime, you would run `python compute_optimal.py --loss 1.947 --inference_tokens 2e12`

    Excerpt from Output:
    ```shell
    > python compute_optimal.py --loss 1.947 --inference_tokens 2e12
    > ...
    *** (Lifetime) Compute-Optimal Model ***
    ----------------------------------------
    Model Size (params):     2.418e+10
    Training Data (tok):     2.657e+12
    ......
    The Compute-Optimal model should have 70.96% of the parameters of an equal-quality Chinchilla-style model.
    The Compute-Optimal model should be trained on 146.77% of the tokens of an equal-quality Chinchilla-style model.
    The Compute-Optimal model should cost 95.22% of an equal-quality Chinchilla-style model.
    ```

Run `python compute_optimal.py --help` for a full list of arguments.
### Estimating Inference Demand
Some tips for estimating lifetime inference demand. 

Ask yourself the following questions:
- How long do I expect to serve this model (e.g. 6 months, 1 year) before it is replaced by another?
- How many requests do I expect per day?
    - This can be broken down into "How many users do I expect to use my model?" and "How often do I expect each user to use the model?"
- How long do I expect the average request to be? (Input + Output tokens)

## 2. cost_optimal.py
This script returns the **minimum cost** to train a model to reach your given quality (loss) and then run inference for your expected inference demand. While `compute_optimal.py` minimizes FLOPs, `cost_optimal.py` minimizes costs, which matters more for real-world developers.

This script takes in a model quality (loss), expected inference demand over the model's lifetime, and hardware configuration.
Inference demand has three components:
- Number of inference requests
- Average input tokens per request
- Average output tokens per request

The hardware configuration includes:
- Training and Inference GPU type (A100 or H100)
- Training and inference GPU cost per hour
- Training and Inference dtype (FP8, INT8, or BF16)
- Training, prefill, and decode utilization (MFU).

We provide reasonable defaults for the hardware configuration, so these parameters are optional and will default to the ones we have chosen if not provided. Usage of the script is similar to `compute_optimal.py`, but with these extra parameters.

Examples:
- What is the most cost-effective way to train a model with loss 1.947 and deploy it, assuming I am training on A100-80GBs @ 1.40/hr and running inference on A100-40GBs @ 0.60/hr in INT8. I expect a total of 10B inference requests over the model's lifetime, with each request averaging 1000 input tokens and 250 output tokens. I expect my training utilization (MFU) to be 50%, my prefill utilization to be 40%, and my decode utilization to be 20%.

    - ```python
        python cost_optimal.py --loss 1.947 --inference_reqs 1e10 --input_tok 1000 --output_tok 250 --train_gpu_type A100_80 --train_gpu_cost 1.40 --inference_gpu_type 'A100_40' --inference_dtype int8 --inference_gpu_cost 0.60 --train_mfu 0.5 --prefill_mfu 0.4 --generation_mfu 0.2
        ```
    - Excerpt from Output:
        ```shell
        *** Cost-Optimal Model ***
        ----------------------------------------
        Model Size (params):     2.053e+10
        Training Data (tok):     3.302e+12
        ......
        The Cost-Optimal model should have 60.23% of the parameters of an equal-quality Chinchilla-style model.
        The Cost-Optimal model should be trained on 182.41% of the tokens of an equal-quality Chinchilla-style model.
        The Cost-Optimal model should cost 88.76% of an equal-quality Chinchilla-style model.
        ```


## 3. model_calculator.py
A helper script that calculates model properties based on the Chinchilla scaling laws.
You can provide:
- Model size (`--model`) and training data size (`--data`) --> Output: Expected final training loss, based on Chinchilla, and amount of compute required to train the model.
- Model size and training compute budget (`--compute`) --> Output: Training data length you can afford to train your model on with your budget, and expected final training loss
- Training data size and training compute budget --> Output: Model size you can afford to train with your compute budget and data, and expected final training loss

In other words, provide two of {Compute budget, Model parameters, Training tokens}, and this script will return the missing value, and the expected loss.

Alternatively, if you provide the flag
- `--chinchilla`, then you only need to provide a single value of the four: Compute Budget, model parameters, training tokens, or loss. The code will then assume that you wish to train your model so that it minimizes *training computation* according to the Chinchilla scaling laws (i.e. it is Chinchilla-optimal).

Examples of questions this script can answer:
- What is the absolute best quality model I can train with 1e24 training flops?
    - `python model_calculator.py --chinchilla --compute 1e24`

- What is the training-compute-optimal amount of training data for a 70B model?
    - `python model_calculator.py --chinchilla --model 70e9`
- What loss can I expect if I train a 13B model on 1 trillion tokens?
    - `python model_calculator.py --model 13e9 --data 1e12`
- How much data can I afford to train on if I have a 1e23 training FLOP budget and I want a 7B model?
    - `python model_calculator.py --model 7e9 --compute 1e23`

If you just want to play around with the Chinchilla scaling laws, use this script with the `--chinchilla` flag.

## 4. cost_calculator.py
A helper script, similar to `model_calculator.py`, except that it also calculates the total cost. In addition to taking in the inputs of `model_calculator.py`, it also allows for hardware configuration inputs:
- Training and Inference GPU type (A100 or H100)
- Training and inference GPU cost per hour
- Training and Inference dtype (FP8, INT8, or BF16)
- Training, prefill, and decode utilization (MFU).
We provide reasonable defaults for the hardware configuration, so these parameters are optional and will default to the ones we have chosen if not provided.

You can also provide the expected inference demand over the model's lifetime to get the lifetime model costs, including inference. Inference demand has three components:
- Number of inference requests
- Average input tokens per request
- Average output tokens per request
We again provide reasonable defaults.

Example questions you can answer with this script?
- How much would it cost to train a 70B model on 10 trillion tokens on an H100?
    - `python cost_calculator.py --model 70e9 --data 10e12`

- How much would it cost to train a 30B Chinchilla-optimal model an H100 @ $1.50 per hour, and then run inference on 1 billion requests, with an average of 500 input and 100 output tokens per request on an A100 40GB @ $0.60 per hour?

    - ```python
        python cost_calculator.py --model 30e9 --chinchilla --train_gpu_cost 1.50 --inference_gpu_type 'A100_40' --inference_dtype int8 --inference_gpu_cost 0.60 --input_tok 500 --output_tok 100 --inference_reqs 1e9
        ```
    - Output:
    ```python
        Model Size (params):	 3.000e+10
        Training Data (tok):	 1.556e+12
        Final Training loss:	 1.958253360475841
        Train Cost ($):		 3.146e+05
        Train FLOPs:		 2.801e+23
        Chinchilla Style:	 True
        Coefficients:		 alpha = 0.336        beta = 0.283        A = 406.4        B = 410.7        E = 1.69
        Input tokens per request: 500
        Output tokens per request: 100
        Inference requests: 1.000e+09
        Total (Train + Inference) FLOPs 3.161e+23
        Total (Train + Inference) Cost ($): 6.378e+05
    ```

# Advanced Features
By default, all scripts in this repo assume the original coefficients from the Chinchilla paper: $\alpha=0.336, \beta=0.283, A=406.4, B=410.7, E=1.69$. These coefficients were determined by a curve-fitting procedure, where the authors fit the Chinchilla equation to data from ~400 empirical training runs. These training runs were all conducted on the same dataset, which is a non-public dataset containing mostly internet text and code.

If your data is very similar to this (or you are just playing around with scaling laws), then you can use the scripts in this repo as-is, with these original coefficients. However, if you have a different training dataset (and most people do), you should use coefficients which are fit to your dataset for better scaling predictions. 

To fit coefficients for your data:
1. Collect empirical training by training many models across many different sizes and training data lengths, collecting final loss values (typically smoothed over the last few batches). This may be expensive, depending on the scales you wish to test.
2. Fit the coefficients of the Chinchilla formula to this empirical data. We provide our code for this fitting procedure in `huber_optimize.py`. This code is an implementation of the original algorithm from the Chinchilla paper.
    - Example usage: `python huber_optimize.py --data trainingresults.csv`

Once you have your own coefficients, so that the scripts apply better to your dataset, you can pass in: 
`--alpha`, `--beta`, `--A`, `--B`, and `--E` 
to any of the scripts and we will use your coeffients in all our calculations, rather than the original Chinchilla coefficients.

In practice, this means the total FLOPs and total costs we calculate (and therefore the model size and training data length we suggest) change based on the coefficients you provide. It is important that your coefficients be reasonably accurate for your dataset, or else our recommendations ("You should train for a model of 'p' parameters on 'x' tokens to achieve 'l' loss") may not align with your actual results. 

Typically, labs will train a few small models on their dataset and to determine their coefficients, and then extrapolate these scaling curves out to a much larger model. This results in reasonably accurate scaling predictions without a large expense (relative to the training cost of the larger model).

# Data
In `trainingresults.csv`, we provide the smoothed final loss values and downstream evalution results from our paper's 47 training runs of MPT-style models across various model sizes (150M - 6B) and training data lengths (10--10,000 tokens/parameter). These models were used in our paper to validate our inference-adjusted scaling laws.

# Citation
If you use this code, please cite our paper:
```
@inproceedings{
    beyondchinchilla,
    title={Beyond Chinchilla-Optimal: Accounting for Inference in Language Model Scaling Laws},
    author={Nikhil Sardana and Jacob Portes and Sasha Doubov and Jonathan Frankle},
    booktitle={Fourty-first International Conference on Machine Learning},
    year={2024},
    url={https://arxiv.org/abs/2401.00448}
}

# License
This code is licensed under the Apache-2.0 license.

==> anc/compute_optimal.py <==
from scipy.optimize import newton
import argparse
from model_calculator import Model, ChinchillaConstants, total_flops
from utils import sf, params_from_loss_and_tokens, add_coefficients_to_parser


def calculate_compute_optimal_model(model: Model, T) -> Model:
    """
    For a given Model (model) and inference tokens (T), this function
    computes the optimal model that achieves the same quality (model.loss),
    where optimal = minimum lifetime compute over training + inference.
    Using this method, one can easily compare the total compute for training + inference for
    the input and returned Models to find the overall compute savings.
    Arguments:
        model: Model object
        T = Number of inference tokens
    Returns:
        A new Model object, representing the optimal model accounting for training
        and inference compute.

    """
    D_opt = newton(
        model.compute_optimal_train_tokens,
        1e8,
        tol=1e-5,
        maxiter=100,
        rtol=1e-8,
        args=(T, model.loss),
        disp=True,
    )
    approximation_error = model.compute_optimal_train_tokens(D_opt, T, model.loss)
    assert (
        approximation_error < 1e-10
    ), "Approximation failure: Could not approximate training tokens for given T and Q."
    N_opt = params_from_loss_and_tokens(model.constants, model.loss, D_opt)
    compute_optimal_model = Model(
        chinchilla_style=False,
        constants=model.constants,
        parameters=N_opt,
        training_tokens=D_opt,
    )
    return compute_optimal_model


def run(argv=None):
    """
    Understand the compute-optimal way (i.e. minimum cost) to train a model of `args.loss` quality and run
    `inference_tokens` of inference.
    """
    parser = argparse.ArgumentParser(
        description="""
                                     Calculate the compute-optimal (minimum FLOPs) way over a model's lifetime to train and run inference on a model of a certain quality
                                     and given inference demand. You provide the quality of model (--loss) you wish to train, and how much
                                     inference demand you expect (--inference_tokens), and this script will tell you (based on the Chinchilla scaling laws)
                                     how large to make your model and how long to train it. 
                                     Use chinchilla.py to calculate loss values for various model sizes, data lengths, or compute budgets.
                                     """
    )

    # Arguments
    parser.add_argument(
        "--loss",
        type=float,
        required=True,
        help="Loss (quality) of model you wish to train.",
    )
    parser.add_argument(
        "--inference_tokens",
        type=float,
        required=False,
        default=2e12,
        help="Total number of lifetime inference tokens (Input+output) across all requests.",
    )

    parser = add_coefficients_to_parser(parser)

    args = parser.parse_args(argv)

    chinchilla_model = Model(
        True,
        ChinchillaConstants(
            alpha=args.alpha, beta=args.beta, A=args.A, B=args.B, E=args.E
        ),
        loss=args.loss,
    )
    inference_tokens = args.inference_tokens

    optimal_model = calculate_compute_optimal_model(chinchilla_model, inference_tokens)

    total_flops_opt = total_flops(
        optimal_model.params, optimal_model.train_tokens, inference_tokens
    )
    total_flops_chinchilla = total_flops(
        chinchilla_model.params, chinchilla_model.train_tokens, inference_tokens
    )
    print("----------------------------------------")
    print("*** Baseline: Chinchilla-Style Model ***")
    print("----------------------------------------")
    print(chinchilla_model)
    print("Total (Train + Inference) FLOPs:", sf(total_flops_chinchilla))
    print("----------------------------------------")
    print("----------------------------------------")
    print("*** (Lifetime) Compute-Optimal Model ***")
    print("----------------------------------------")
    print(optimal_model)
    print("Total (Train + Inference) FLOPs:", sf(total_flops_opt))
    print("----------------------------------------")
    print("*** Conclusion ***")
    print(
        f"The Compute-Optimal model should have {round(100 * optimal_model.params/chinchilla_model.params, 2)}% of the parameters of an equal-quality Chinchilla-style model."
    )
    print(
        f"The Compute-Optimal model should be trained on {round(100 * optimal_model.train_tokens/chinchilla_model.train_tokens, 2)}% of the tokens of an equal-quality Chinchilla-style model."
    )
    print(
        f"The Compute-Optimal model should cost {round(100 * total_flops_opt/total_flops_chinchilla, 2)}% of an equal-quality Chinchilla-style model."
    )


if __name__ == "__main__":
    run()


==> anc/cost_calculator.py <==
from compute_optimal import sf
from model_calculator import Model, ChinchillaConstants, total_flops
import argparse
from utils import FLOPMode, add_coefficients_to_parser

A100_INT8_OPS = 6.24e14
A100_FP16_OPS = 3.12e14

H100_FP8_OPS = 1.978e15
H100_FP16_OPS = 9.89e14

A100_80_DEFAULT_COST = 1.50  # cost per gpu per hour
A100_40_DEFAULT_COST = 1.10  # cost per gpu per hour
H100_DEFAULT_COST = 2.00  # cost per gpu per hour


def gpu_cost_per_hour(gpu_type):
    if gpu_type == "A100_40":
        return A100_40_DEFAULT_COST
    elif gpu_type == "A100_80":
        return A100_80_DEFAULT_COST
    elif gpu_type == "H100":
        return H100_DEFAULT_COST
    else:
        raise ValueError(f"Does not support {gpu_type} gpu type")


def cost_per_flop(gpu_type, dtype, provided_cost_per_hour=None):
    flops_per_second = 0
    if gpu_type == "A100_40" or gpu_type == "A100_80":
        if dtype == "int8":
            flops_per_second = A100_INT8_OPS
        elif dtype == "bf16" or dtype == "fp16":
            flops_per_second = A100_FP16_OPS
        else:
            raise ValueError(f"A100 does not support dtype {dtype}")
    else:  # H100
        if dtype == "fp8" or dtype == "int8":
            flops_per_second = H100_FP8_OPS
        elif dtype == "bf16" or dtype == "fp16":
            flops_per_second = H100_FP16_OPS
        else:
            raise ValueError(f"H100 does not support dtype {dtype}")

    if provided_cost_per_hour is not None:
        cost_per_hour = provided_cost_per_hour
    else:
        cost_per_hour = gpu_cost_per_hour(gpu_type)
    return cost_per_hour / (60 * 60 * flops_per_second)


def cost(params, tokens, mode: FLOPMode, cost_per_flop, mfu):
    return (params * tokens * mode * cost_per_flop) / mfu


class CostModel(Model):
    """Extension of Model class that takes in extra parameters
    for the cost of training and inference. This allows us to keep track
    of all the variables we need to minimize real-world cost, rather than FLOPS.
    """

    def __init__(
        self,
        training_cost,  # cost per training FLOP
        inference_cost,  # cost per inference FLOP
        training_mfu,
        prefill_mfu,
        generation_mfu,
        **kwargs,
    ):
        super().__init__(**kwargs)
        self.C_tr = training_cost
        self.C_i = inference_cost
        self.U_tr = training_mfu
        self.U_in = prefill_mfu
        self.U_out = generation_mfu

    def cost_optimal_train_tokens(self, x, T_in, T_out, L):
        """
        Find the cost-optimal number of pre-training tokens (D), assuming we want to train a
        model up to loss L, and then run inference with T_in total input (prefill) tokens
        and T_out total output (generation) tokens over the model lifetime.
        This method takes into account the compute utilization and cost multipliers provided
        to the class.
        We call this method using a solver (e.g. Newton's method) to find root (optimal D) since no analytic solutions exist.
        Arguments:
            T_in = Number of input tokens
            T_out = Number of output tokens
            L = loss (model quality)
        """
        mult_i = self.C_i * (T_in / self.U_in + T_out / self.U_out)
        mult_tr = self.C_tr / self.U_tr
        coeff_1 = (
            (self.constants.beta * self.constants.B) / self.constants.alpha
        ) + self.constants.B
        coeff_2 = (self.constants.beta * self.constants.B * mult_i) / (
            3 * self.constants.alpha * mult_tr
        )
        diff = self.constants.E - L
        return (
            coeff_1 * x ** (-1 * self.constants.beta)
            + coeff_2 * x ** ((-1 * self.constants.beta) - 1)
            + diff
        )

    def __repr__(self):
        x = f"Model Size (params):\t {sf(self.params)}"
        x += f"\nTraining Data (tok):\t {sf(self.train_tokens)}"
        x += f"\nFinal Training loss:\t {self.loss}"
        x += f"\nTrain Cost ($):\t\t {sf(cost(self.params, self.train_tokens, FLOPMode.TRAINING, self.C_tr, self.U_tr))}"
        x += f"\nTrain FLOPs:\t\t {sf(self.train_flops)}"
        x += f"\nChinchilla Style:\t {self.chinchilla_style}"
        x += f"\nCoefficients:\t\t {self.constants}"
        return x


def total_cost(model: CostModel, T_in, T_out):
    # Train + Prefill + Decode cost
    return (
        cost(
            model.params, model.train_tokens, FLOPMode.TRAINING, model.C_tr, model.U_tr
        )
        + cost(model.params, T_in, FLOPMode.INFERENCE, model.C_i, model.U_in)
        + cost(model.params, T_out, FLOPMode.INFERENCE, model.C_i, model.U_out)
    )


if __name__ == "__main__":
    """
    Calculate the properties of a model given some of its attributes and real-world costs.
    """
    default_constants = ChinchillaConstants()
    parser = argparse.ArgumentParser(
        description="""
                                    Calculate the properties of a model given some of its attributes. 
                                    If your model is Chinchilla-optimal (--chinchilla), provide one of {loss, model, data, compute}. 
                                    Otherwise, provide two of Compute Budget, model parameters, and training tokens.
                                    If you provide the number of inference requests (and input and output tokens per request) you wish to run the model on,
                                    this script computes the total cost to run the model across training + inference.
                                    Additionally, provide the training (and inference, if applicable) hardware configurations to estimate 
                                    the overall cost.
                                     """
    )

    # Provide some details of the model configuration
    parser.add_argument(
        "--loss",
        type=float,
        required=False,
        help="Loss (quality) of model you wish to train.",
    )
    parser.add_argument(
        "--model", type=float, required=False, help="Size of model you wish to train."
    )
    parser.add_argument(
        "--data",
        type=float,
        required=False,
        help="Training data length (tokens) of model you wish to train.",
    )
    parser.add_argument(
        "--compute",
        type=float,
        required=False,
        help="Training compute (FLOPS) of model you wish to train.",
    )
    parser.add_argument(
        "--chinchilla",
        type=bool,
        action=argparse.BooleanOptionalAction,
        required=False,
        default=False,
        help="If the model you would originally like to train obeys the Chinchilla-style ratios, you can set this flag to true and provide only one piece of information about the model (loss, model size, or training data).",
    )

    # Hardware configuration
    parser.add_argument(
        "--train_gpu_cost",
        type=float,
        required=False,
        help="Train GPU cost per hour, in dollars. Optional, we default to typical hourly GPU rates if not provided.",
    )
    parser.add_argument(
        "--inference_gpu_cost",
        type=float,
        required=False,
        help="Train GPU cost per hour, in dollars. Optional, we default to typical hourly GPU rates if not provided.",
    )
    parser.add_argument(
        "--train_gpu_type",
        type=str,
        required=False,
        default="H100",
        choices=["A100_40", "A100_80", "H100"],
        help="Train GPU cost per hour, in dollars. Defaults to H100.",
    )
    parser.add_argument(
        "--inference_gpu_type",
        type=str,
        required=False,
        default="H100",
        choices=["A100_40", "A100_80", "H100"],
        help="Inference GPU cost per hour, in dollars. Defaults to H100.",
    )
    parser.add_argument(
        "--train_dtype",
        type=str,
        required=False,
        default="bf16",
        choices=["bf16", "fp8"],
        help="Train GPU dtype. Defaults to bf16.",
    )
    parser.add_argument(
        "--inference_dtype",
        type=str,
        required=False,
        default="fp8",
        choices=["bf16", "fp8", "int8"],
        help="Inference GPU dtype. Defaults to fp8.",
    )
    parser.add_argument(
        "--train_mfu",
        type=float,
        required=False,
        default=0.5,
        help="Training model flops utilization. Defaults to 0.5 (50%).",
    )
    parser.add_argument(
        "--prefill_mfu",
        type=float,
        required=False,
        default=0.5,
        help="Inference prefill model flops utilization. Defaults to 0.5 (50%).",
    )
    parser.add_argument(
        "--generation_mfu",
        type=float,
        required=False,
        default=0.01,
        help="Inference generation model flops utilization. Defaults to 0.01 (1%).",
    )

    # Infereence Request details
    parser.add_argument(
        "--input_tok",
        type=int,
        required=False,
        default=70,
        help="Average number of input tokens per request. Defaults to average (70) from LMSys data.",
    )
    parser.add_argument(
        "--output_tok",
        type=int,
        required=False,
        default=215,
        help="Average number of output tokens per request. Defaults to average (215) from LMSys data.",
    )
    parser.add_argument(
        "--inference_reqs",
        type=float,
        required=False,
        default=0,
        help="Optional. Total number of inference requests across the model's lifetime. Defaults to zero if not provided.",
    )

    # Chinchilla coefficients
    parser = add_coefficients_to_parser(parser)

    # Parse the arguments
    args = parser.parse_args()

    custom_constants = ChinchillaConstants(
        alpha=args.alpha, beta=args.beta, A=args.A, B=args.B, E=args.E
    )

    cost_train = cost_per_flop(args.train_gpu_type, args.train_dtype)
    cost_inference = cost_per_flop(args.inference_gpu_type, args.inference_dtype)

    model = CostModel(
        cost_train,
        cost_inference,
        args.train_mfu,
        args.prefill_mfu,
        args.generation_mfu,
        chinchilla_style=args.chinchilla,
        constants=custom_constants,
        loss=args.loss,
        parameters=args.model,
        training_tokens=args.data,
        training_compute=args.compute,
    )

    print(model)

    if args.inference_reqs > 0:
        total_input_tokens = args.inference_reqs * args.input_tok
        total_output_tokens = args.inference_reqs * args.output_tok

        # Calculate total flops across training and inference
        combined_flops = total_flops(
            model.params, model.train_tokens, total_input_tokens + total_output_tokens
        )

        # Calculate total cost across training and inference
        combined_cost = total_cost(model, total_input_tokens, total_output_tokens)

        print("Input tokens per request:", args.input_tok)
        print("Output tokens per request:", args.output_tok)
        print(
            "Inference requests:",
            sf(
                (total_input_tokens + total_output_tokens)
                / (args.input_tok + args.output_tok)
            ),
        )
        print("Total (Train + Inference) FLOPs", sf(combined_flops))
        print("Total (Train + Inference) Cost ($):", sf(combined_cost))


==> anc/cost_optimal.py <==
from scipy.optimize import newton
from compute_optimal import sf, total_flops
from model_calculator import ChinchillaConstants
import argparse
from utils import params_from_loss_and_tokens, add_coefficients_to_parser
from cost_calculator import CostModel, cost_per_flop, total_cost, gpu_cost_per_hour


def calculate_cost_optimal_model(cost_model: CostModel, T_in, T_out) -> CostModel:
    """
    For a given model and inference tokens, this function
    calculates the cost-optimal model that achieves the same quality (cost_model.loss),
    accounting for the real-world costs of training + inference.
    Using this method, one can easily compare the total compute for training + inference for
    the input and returned CostModels to find the overall cost difference.
    Arguments:
        cost_model: CostModel object
        T_in = Number of input tokens
        T_out = Number of output tokens
    Returns:
        A new CostModel object, representing the optimal model accounting for the cost
        of inference.
    """
    D_opt = newton(
        cost_model.cost_optimal_train_tokens,
        1e8,
        tol=1e-5,
        maxiter=100,
        rtol=1e-8,
        args=(T_in, T_out, cost_model.loss),
        disp=True,
    )
    approximation_error = cost_model.cost_optimal_train_tokens(
        D_opt, T_in, T_out, cost_model.loss
    )
    assert (
        approximation_error < 1e-10
    ), "Approximation failure: Could not approximate training tokens for given T and L."
    N_opt = params_from_loss_and_tokens(cost_model.constants, cost_model.loss, D_opt)
    cost_optimal_model = CostModel(
        cost_model.C_tr,
        cost_model.C_i,
        cost_model.U_tr,
        cost_model.U_in,
        cost_model.U_out,
        chinchilla_style=False,
        constants=cost_model.constants,
        parameters=N_opt,
        training_tokens=D_opt,
    )
    return cost_optimal_model


if __name__ == "__main__":
    """
    Understand the cost-optimal way (i.e. minimum cost) to train a model of `args.loss` quality and run
    `inference_reqs` of inference.
    """
    default_constants = ChinchillaConstants()
    parser = argparse.ArgumentParser(
        description="""
                                    Understand the lifetime cost-optimal way to train a model of `args.loss` quality and run `inference_reqs` of inference.
                                    Use the arguments below to set your expected inference demand, in terms of:
                                        - average input tokens per request
                                        - average output tokens per request
                                        - number of total liftetime inference requests.
                                    You can also set your hardware configuration (GPU type, inference and training GPU cost per FLOP, MFU for training,
                                    prefill, and generation).
                                    This script also returns the total cost to train a model ofo the same quality (and run inference requests) for a model
                                    trained to its Chinchilla point. It returns the ratios of the "cost-optimal" method and the Chinchilla-"Optimal" method.
                                    By default, this script is configured to show you the cost-optimal way to train
                                    a Chinchilla-70B quality model, and then deploy it for 2e12 inference tokens, assuming:
                                    (a) You are training on H100s @ $2.00/hr in BF16 at 50% MFU
                                    (b) You are running inference on H100s @ $2.00/hr in FP8 at 50% MFU for prefill, and 1% MFU for generation
                                    (c) Your requests have an average of 70 input and 215 output tokens.
                                     """
    )

    parser.add_argument(
        "--loss",
        type=float,
        required=True,
        help="Loss (quality) of model you wish to train.",
    )

    # Hardware configuration
    parser.add_argument(
        "--train_gpu_cost",
        type=float,
        required=False,
        help="Train GPU cost per hour, in dollars. Optional, we default to typical hourly GPU rates if not provided.",
    )
    parser.add_argument(
        "--inference_gpu_cost",
        type=float,
        required=False,
        help="Train GPU cost per hour, in dollars. Optional, we default to typical hourly GPU rates if not provided.",
    )

    parser.add_argument(
        "--train_gpu_type",
        type=str,
        required=False,
        default="H100",
        choices=["A100_40", "A100_80", "H100"],
        help="Train GPU cost per hour, in dollars. Defaults to H100.",
    )
    parser.add_argument(
        "--inference_gpu_type",
        type=str,
        required=False,
        default="H100",
        choices=["A100_40", "A100_80", "H100"],
        help="Inference GPU cost per hour, in dollars. Defaults to H100.",
    )

    parser.add_argument(
        "--train_dtype",
        type=str,
        required=False,
        default="bf16",
        choices=["bf16", "fp8"],
        help="Train GPU dtype. Defaults to bf16.",
    )
    parser.add_argument(
        "--inference_dtype",
        type=str,
        required=False,
        default="fp8",
        choices=["bf16", "fp8", "int8"],
        help="Inference GPU dtype. Defaults to fp8.",
    )

    parser.add_argument(
        "--train_mfu",
        type=float,
        required=False,
        default=0.5,
        help="Training model flops utilization. Defaults to 0.5 (50%).",
    )
    parser.add_argument(
        "--prefill_mfu",
        type=float,
        required=False,
        default=0.5,
        help="Inference prefill model flops utilization. Defaults to 0.5 (50%).",
    )
    parser.add_argument(
        "--generation_mfu",
        type=float,
        required=False,
        default=0.01,
        help="Inference generation model flops utilization. Defaults to 0.01 (1%).",
    )

    # Inference request structure
    parser.add_argument(
        "--input_tok",
        type=int,
        required=False,
        default=70,
        help="Average number of input tokens per request. Defaults to average (70) from LMSys data.",
    )
    parser.add_argument(
        "--output_tok",
        type=int,
        required=False,
        default=215,
        help="Average number of output tokens per request. Defaults to average (215) from LMSys data.",
    )
    parser.add_argument(
        "--inference_reqs",
        type=float,
        required=False,
        default=10000000000,
        help="Total number of inference requests across the model's lifetime. Defaults to 10 billion",
    )

    # Chinchilla Coefficients
    parser = add_coefficients_to_parser(parser)

    args = parser.parse_args()

    custom_constants = ChinchillaConstants(
        alpha=args.alpha, beta=args.beta, A=args.A, B=args.B, E=args.E
    )

    cost_train = cost_per_flop(
        args.train_gpu_type, args.train_dtype, args.train_gpu_cost
    )
    cost_inference = cost_per_flop(
        args.inference_gpu_type, args.inference_dtype, args.inference_gpu_cost
    )

    chinchilla_model = CostModel(
        cost_train,
        cost_inference,
        args.train_mfu,
        args.prefill_mfu,
        args.generation_mfu,
        chinchilla_style=True,
        constants=custom_constants,
        loss=args.loss,
    )

    input_tok_per_req = args.input_tok
    output_tok_per_req = args.output_tok
    total_input_tokens = args.inference_reqs * input_tok_per_req
    total_output_tokens = args.inference_reqs * output_tok_per_req

    assert total_input_tokens > 0, "Number of input tokens must be greater than zero."

    # Calculate cost-optimal model that matches original model's quality (loss)
    cost_optimal_model = calculate_cost_optimal_model(
        chinchilla_model, total_input_tokens, total_output_tokens
    )

    # Calculate total (train + inference) flops for each model, original and optimal
    total_flops_chinchilla = total_flops(
        chinchilla_model.params,
        chinchilla_model.train_tokens,
        total_input_tokens + total_output_tokens,
    )
    total_flops_optimal = total_flops(
        cost_optimal_model.params,
        cost_optimal_model.train_tokens,
        total_input_tokens + total_output_tokens,
    )

    # Calculate total cost for each model, original and optimal
    total_cost_chinchilla = total_cost(
        chinchilla_model, total_input_tokens, total_output_tokens
    )
    total_cost_optimal = total_cost(
        cost_optimal_model, total_input_tokens, total_output_tokens
    )

    print("----------------------------------------")
    print("*** Configuration ***")
    print("----------------------------------------")
    print(
        "Inference requests:\t\t",
        sf(
            (total_input_tokens + total_output_tokens)
            / (input_tok_per_req + output_tok_per_req)
        ),
    )
    print("Avg. Input Tokens per Request:\t", input_tok_per_req)
    print("Avg. Output Tokens per Request:\t", output_tok_per_req)
    print("Training GPU Type:\t\t", args.train_gpu_type)
    print("Training GPU dtype:\t\t", args.train_dtype)
    print(
        "Training GPU Cost per hour:\t",
        (
            args.train_gpu_cost
            if args.train_gpu_cost is not None
            else gpu_cost_per_hour(args.train_gpu_type)
        ),
    )
    print("Inference GPU Type:\t\t", args.inference_gpu_type)
    print("Inference GPU dtype:\t\t", args.inference_dtype)
    print(
        "Inference GPU Cost per hour:\t",
        (
            args.inference_gpu_cost
            if args.inference_gpu_cost is not None
            else gpu_cost_per_hour(args.inference_gpu_type)
        ),
    )
    print("----------------------------------------")
    print("*** Baseline: Chinchilla-Style Model ***")
    print("----------------------------------------")
    print(chinchilla_model)
    print("Total (Train + Inference) FLOPs:", sf(total_flops_chinchilla))
    print("Total (Train + Inference) Cost ($):", total_cost_chinchilla)
    print("----------------------------------------")
    print("----------------------------------------")
    print("*** Cost-Optimal Model ***")
    print("----------------------------------------")
    print(cost_optimal_model)
    print("Total (Train + Inference) FLOPs:", sf(total_flops_optimal))
    print("Total (Train + Inference) Cost ($):", total_cost_optimal)
    print("----------------------------------------")
    print("*** Conclusion ***")
    print(
        f"The Cost-Optimal model should have {round(100 * cost_optimal_model.params/chinchilla_model.params, 2)}% of the parameters of an equal-quality Chinchilla-style model."
    )
    print(
        f"The Cost-Optimal model should be trained on {round(100 * cost_optimal_model.train_tokens/chinchilla_model.train_tokens, 2)}% of the tokens of an equal-quality Chinchilla-style model."
    )
    print(
        f"The Cost-Optimal model should cost {round(100 * total_cost_optimal/total_cost_chinchilla, 2)}% of an equal-quality Chinchilla-style model."
    )


==> anc/huber_optimize.py <==
"""
Calculate the Chinchilla coefficients for your dataset based on your empirical training runs
by minimizing the huber loss, following the algorithm in the original paper.
"""

import numpy as np
import polars as pl
import scipy
from scipy.special import logsumexp, huber
from tqdm import tqdm
from joblib import Parallel, delayed
import itertools
import argparse


def huber_loss(params, delta, df):
    # optimizing over params, df is constant
    (
        alpha,
        beta,
        e,
        a,
        b,
    ) = params
    huber_sum = 0

    for row in df.rows(named=True):
        N_i = row["Parameters"]
        D_i = row["Tokens"]
        L_i = row["Smoothed Loss"]
        assert L_i != 0 and D_i != 0 and N_i != 0
        residual = logsumexp(
            [a - alpha * np.log(N_i), b - beta * np.log(D_i), e]
        ) - np.log(L_i)
        huber_sum += huber(delta, residual)
    return huber_sum


if __name__ == "__main__":
    parser = argparse.ArgumentParser(
        description="Calculate the Chinchilla coefficients for your dataset based on your empirical training runs by minimizing the huber loss, following the algorithm in the original paper."
    )
    parser.add_argument(
        "--data",
        type=str,
        required=True,
        help="CSV file with your result data from your training runs. This result data must have a `Smoothed Loss` column, a `Parameters` column (for model size), a `Tokens` column (training data tokens), and a 'Tokens/Param' column.",
    )
    parser.add_argument(
        "--cutoff",
        type=int,
        required=False,
        help="Optional. Only fit coefficients on runs with tokens/parameter <= `cutoff`. If not provided, uses all runs.",
    )

    args = parser.parse_args()

    df = pl.scan_csv(args.data, has_header=True).collect()

    assert (
        "Parameters" in df.columns
    ), "DataFrame must contain a `Parameters` column with the model Parameter count."
    assert (
        "Smoothed Loss" in df.columns
    ), "DataFrame must contain a `Smoothed Loss` column with the smoothed final training loss."
    assert (
        "Tokens" in df.columns
    ), "DataFrame must contain a `Tokens` column with the amount of training data tokens."
    assert (
        "Tokens/Params" in df.columns
    ), "DataFrame must contain a `Tokens/Param` column."

    if args.cutoff:
        df = df.filter(pl.col("Tokens/Params") <= args.cutoff)

    print(len(df))

    print(sorted(df["Tokens/Params"].unique()))
    print(df["Parameters"].unique())

    alpha_sweep = [0, 0.5, 1, 1.5, 2]
    beta_sweep = [0, 0.5, 1, 1.5, 2]
    e_sweep = [-1, -0.5, 0, 0.5, 1]
    a_sweep = [0, 5, 10, 15, 20, 25]
    b_sweep = [0, 5, 10, 15, 20, 25]
    delta = 1e-3
    # Sweep to find the parameters that minimize the Huber loss.
    min_hl = float("inf")
    search_space = list(
        itertools.product(alpha_sweep, beta_sweep, e_sweep, a_sweep, b_sweep)
    )

    def optimize_task(initial_guess):
        result = scipy.optimize.minimize(
            huber_loss, initial_guess, (delta, df), method="L-BFGS-B"
        )
        hl = huber_loss(result.x, delta, df)
        return result, hl

    results = Parallel(n_jobs=-1)(
        delayed(optimize_task)(guess) for guess in tqdm(search_space)
    )

    min_hl = float("inf")

    # Find the overall minimum
    for result, hl in results:
        if hl < min_hl:
            min_hl = hl
            opt_alpha, opt_beta, opt_e, opt_a, opt_b = result.x

    print([opt_alpha, opt_beta, np.exp(opt_a), np.exp(opt_b), np.exp(opt_e)])


==> anc/model_calculator.py <==
import numpy as np
import argparse
from utils import (
    ChinchillaConstants,
    FLOPMode,
    FLOPs,
    chinchilla_params_from_compute,
    chinchilla_tokens_from_compute,
    loss_from_params_and_data,
    chinchilla_compute_from_tokens,
    chinchilla_compute_from_params,
    chinchilla_params_from_tokens,
    chinchilla_tokens_from_params,
    params_from_compute_and_tokens,
    tokens_from_compute_and_params,
    chinchilla_params_from_loss,
    chinchilla_tokens_from_loss,
    params_from_loss_and_tokens,
    sf,
    add_coefficients_to_parser,
)

from argparse import ArgumentParser


class Model:
    """
    Class that keeps track of parameters, training tokens, loss, and compute
    for a model.

    Computes missing values based on model characteristics provided (e.g. training compute from params & tokens).
    """

    def __init__(
        self,
        chinchilla_style: bool,
        constants: ChinchillaConstants,
        training_compute=None,
        parameters=None,
        training_tokens=None,
        loss=None,
    ):

        # Set chinchilla_style to True if model satisfies Chinchilla Ratios
        self.chinchilla_style = chinchilla_style
        self.constants = constants

        if self.chinchilla_style:
            if training_compute != None:
                self.train_flops = training_compute
                self.params = chinchilla_params_from_compute(
                    self.constants, self.train_flops
                )
                self.train_tokens = chinchilla_tokens_from_compute(
                    self.constants, self.train_flops
                )
                self.loss = loss_from_params_and_data(
                    self.constants, self.params, self.train_tokens
                )
            elif parameters != None:
                self.params = parameters
                self.train_flops = chinchilla_compute_from_params(
                    self.constants, self.params
                )
                self.train_tokens = chinchilla_tokens_from_params(
                    self.constants, self.params
                )
                self.loss = loss_from_params_and_data(
                    self.constants, self.params, self.train_tokens
                )
            elif training_tokens != None:
                self.train_tokens = training_tokens
                self.train_flops = chinchilla_compute_from_tokens(
                    self.constants, self.train_tokens
                )
                self.params = chinchilla_params_from_tokens(
                    self.constants, self.train_tokens
                )
                self.loss = loss_from_params_and_data(
                    self.constants, self.params, self.train_tokens
                )
            elif loss != None:
                self.loss = loss
                self.params = chinchilla_params_from_loss(self.constants, loss)
                self.train_tokens = chinchilla_tokens_from_loss(self.constants, loss)
                self.train_flops = chinchilla_compute_from_params(
                    self.constants, self.params
                )
            else:
                raise ValueError(
                    "Must provide either Compute budget, number of model parameters, number of training tokens, or loss to fully define a chinchilla-style model."
                )

        else:
            if (
                (training_compute == None and parameters == None)
                or (training_compute == None and training_tokens == None)
                or (parameters == None and training_tokens == None)
            ):
                raise ValueError(
                    "For non-chinchilla-style models, must provide two of Compute Budget, model parameters, or training tokens to fully define a model."
                )

            self.train_flops = (
                training_compute
                if training_compute != None
                else FLOPs(parameters, training_tokens, FLOPMode.TRAINING)
            )
            self.params = (
                parameters
                if parameters != None
                else params_from_compute_and_tokens(training_compute, training_tokens)
            )
            self.train_tokens = (
                training_tokens
                if training_tokens
                else tokens_from_compute_and_params(training_compute, parameters)
            )
            self.loss = loss_from_params_and_data(
                self.constants, self.params, self.train_tokens
            )

    def __repr__(self):
        x = f"Model Size (params):\t {sf(self.params)}"
        x += f"\nTraining Data (tok):\t {sf(self.train_tokens)}"
        x += f"\nFinal Training loss:\t {self.loss}"
        x += f"\nTrain FLOPs:\t\t {sf(self.train_flops)}"
        x += f"\nChinchilla Style:\t {self.chinchilla_style}"
        x += f"\nCoefficients:\t\t {self.constants}"
        return x

    def compute_optimal_train_tokens(self, x, T, L):
        """
        Find the optimal number of tokens (D) to train on if you are going to create a model
        of quality L (pre-training loss L) and run inference for T tokens over its lifetime.
        This method is used by a solver (e.g. Newton's method) to find root (optimal D).
        We cannot use a formula similar to utils.tokens_from_loss() because there is no analytical formula when T > 0.
        """
        coeff_1 = (
            (self.constants.beta * self.constants.B) / self.constants.alpha
        ) + self.constants.B
        coeff_2 = (T * self.constants.beta * self.constants.B) / (
            3 * self.constants.alpha
        )
        loss_diff = self.constants.E - L
        return (
            coeff_1 * x ** (-1 * self.constants.beta)
            + coeff_2 * x ** ((-1 * self.constants.beta) - 1)
            + loss_diff
        )


def total_flops(model_size, training_tokens, inference_tokens):
    """
    Returns total number of FLOPs to train a model of `model_size` params on
    `training_tokens` tokens, and then run inference on `inference_tokens`.
    """
    return FLOPs(model_size, training_tokens, FLOPMode.TRAINING) + FLOPs(
        model_size, inference_tokens, FLOPMode.INFERENCE
    )


def run(argv=None):
    """
    Calculate the properties of a model given some of its attributes.
    """
    default_constants = ChinchillaConstants()
    parser = argparse.ArgumentParser(
        description="""
                                    Calculate the properties of a model given some of its attributes. 
                                    If your model is Chinchilla-optimal (--chinchilla), provide one of {loss, model, data, compute}. 
                                    Otherwise, provide two of Compute Budget, model parameters, and training tokens.
                                    If you provide the inference tokens you wish to run the model on,
                                    this script also computes the total FLOPs to run the model across training + inference. 
                                     """
    )
    # Provide some details of the model configuration
    parser.add_argument(
        "--loss", type=float, required=False, help="Loss of model you wish to train."
    )
    parser.add_argument(
        "--model", type=float, required=False, help="Size of model you wish to train."
    )
    parser.add_argument(
        "--data",
        type=float,
        required=False,
        help="Training data length (tokens) of model you wish to train.",
    )
    parser.add_argument(
        "--compute",
        type=float,
        required=False,
        help="Training compute (FLOPS) of model you wish to train.",
    )
    parser.add_argument(
        "--chinchilla",
        type=bool,
        action=argparse.BooleanOptionalAction,
        required=False,
        default=False,
        help="If the model you would originally like to train obeys the Chinchilla ratios, you can set this flag to true and provide only one piece of information about the model (loss, model size, or training data). Defaults to False.",
    )

    # Inference demand
    parser.add_argument(
        "--inference_tokens",
        type=float,
        required=False,
        default=0,
        help="Optional. Total number of lifetime inference tokens (Input+output) across all requests. Defaults to zero if not provided.",
    )

    # Chinchilla coefficients
    parser = add_coefficients_to_parser(parser)

    args = parser.parse_args(argv)
    constants = ChinchillaConstants(args.alpha, args.beta, args.A, args.B, args.E)
    model = Model(
        args.chinchilla,
        constants,
        training_compute=args.compute,
        parameters=args.model,
        training_tokens=args.data,
        loss=args.loss,
    )
    print(model)

    if args.inference_tokens:
        combined_flops = total_flops(
            model.params, model.train_tokens, args.inference_tokens
        )
        print("Inference Tokens:", args.inference_tokens)
        print("Total (Train + Inference) FLOPs", sf(combined_flops))


if __name__ == "__main__":
    run()


==> anc/trainingresults.csv <==
Model Name,Parameters,Tokens/Params,Tokens,Batch Size,Smoothed Loss,eval_gauntlet/world_knowledge,eval_gauntlet/reading_comprehension,eval_gauntlet/language_understanding,eval_gauntlet/commonsense_reasoning,eval_gauntlet/symbolic_problem_solving,eval_gauntlet/core_average,mmlu_5_shot_avg
150M,151000000.0,10,1510000000.0,160.0,3.6832035779953000,0.02560902394528630,0.06359703693952820,0.09169745072722440,0.003010536943163190,0.024564451336239800,0.04169569997828840,0.24406260565707600
150M,151000000.0,15,2265000000.0,160.0,3.5551889896392800,0.03103191664598550,0.05569570671973960,0.10134211803476000,0.018353536015465100,0.031429877365008,0.04757063095619170,0.2505803620606140
150M,151000000.0,20,3020000000.0,160.0,3.498247814178470,0.041900657450409900,0.06428801408037540,0.10918729503949500,0.01460524400075280,0.023796650969112900,0.05075557230802920,0.24741357721780500
150M,151000000.0,30,4530000000.0,160.0,3.4236525535583500,0.05469641878049940,0.02496696004851000,0.0996059812605381,0.048199369793846500,0.021570362476632000,0.0498078184720052,0.24939402728750000
150M,151000000.0,50,7550000000.0,160.0,3.3261364221572900,0.06033209552253160,0.02759172187911140,0.13284943252801900,0.04454726548421950,0.02951020623246830,0.05896614432926990,0.25662751103702300
150M,151000000.0,75,11325000000.0,160.0,3.29813072681427,0.07569007825248890,0.058101590722799300,0.13970303038756100,0.04356093349910920,0.03356764311902230,0.07012465519619610,0.2561954685993360
150M,151000000.0,100,15100000000.0,160.0,3.25439612865448,0.08472194916647670,0.051022699309719900,0.16197348882754600,0.06447868120102660,0.029101954773068400,0.0782597546555676,0.26157126065931800
150M,151000000.0,250,37750000000.0,160.0,3.1687928676605200,0.10218289636178100,0.029501888487074100,0.16700293868780100,0.06852856136503670,0.03662144301148750,0.08076754558263610,0.2655249470681480
150M,151000000.0,500,75500000000.0,160.0,3.1639216899871800,0.10106099046186700,0.04388221518860920,0.19119381656249400,0.057246287663777700,0.03076143270979330,0.0848289485173082,0.24754733945194000
150M,151000000.0,1000,151000000000.0,160.0,3.150672197341920,0.10419698704840100,0.07530296593904500,0.1827724501490590,0.06318703435716170,0.02733794536131120,0.09055947657099570,0.2570112418187290
150M,151000000.0,5000,755000000000.0,160.0,3.121196961402890,0.1020423567935560,0.06829444319009780,0.19604509323835400,0.06984879005522950,0.03331964490935210,0.09391006563731790,0.2559497466212830
150M,151000000.0,10000,1510000000000.0,160.0,3.059956431388860,0.1176137787222750,0.07908038463857440,0.20064340035120600,0.09833376180557980,0.04029614748433230,0.10719349460039300,0.24424902258212100
370M,367000000.0,10,3670000000.0,320.0,3.358017325401310,0.05197932444758840,0.04247880458003940,0.13513920207818300,0.02709360633577620,0.019605863156418000,0.0552593601196011,0.2570796588010960
370M,367000000.0,15,5505000000.0,320.0,3.2500068664550800,0.0775012449664563,0.048573222011327700,0.15768999606370900,0.04890340282803490,0.022250624513253600,0.07098369807655640,0.25848138201655
370M,367000000.0,20,7340000000.0,320.0,3.1912111759185800,0.08899787928896350,0.07707061039076910,0.1567220737536750,0.07632337865375340,0.037526681320741800,0.08732812468158050,0.2513476738281420
370M,367000000.0,30,11010000000.0,320.0,3.1195502042770400,0.10779133886089800,0.04688079448209870,0.1877636363108950,0.07472982576915200,0.04390177155534430,0.0922134733956776,0.2619593234961490
370M,367000000.0,50,18350000000.0,320.0,3.0196102380752600,0.1156388545431540,0.06673769652843470,0.2053429459532100,0.08746205908911570,0.035187671442205700,0.10207384551122400,0.24319415761713400
370M,367000000.0,75,27525000000.0,320.0,2.9823819637298600,0.12853612883486700,0.05495917548735940,0.23123196015755300,0.08933955714816140,0.0329631789897879,0.10740600012354600,0.259162831201888
370M,367000000.0,100,36700000000.0,320.0,2.948580837249760,0.1424268889187370,0.07454132785399750,0.2474776009718580,0.10616461719785400,0.04360275071424740,0.12284263713133900,0.2551399056325880
370M,367000000.0,250,91750000000.0,320.0,2.874852991104130,0.16473994812969900,0.1276693344116210,0.28374557942152000,0.10798624583653000,0.035878851621722200,0.1440039918842190,0.25616646074412200
370M,367000000.0,500,183500000000.0,320.0,2.8490917682647700,0.1742287367582320,0.09127841310368640,0.30077963322401000,0.11951749665396600,0.03483206165644030,0.14412726827926700,0.260606974363327
370M,367000000.0,1000,367000000000.0,320.0,2.7909493684768700,0.18961697847457100,0.11020930276976700,0.3194635783632600,0.13533472163336600,0.04843823774717750,0.1606125637976280,0.27807792236930400
750M,749000000.0,10,7490000000.0,480.0,3.151681995391850,0.0873330535253666,0.06821464954151050,0.1796430548032130,0.06651405777250020,0.030475134743998500,0.08643599007731760,0.2494057827351390
750M,749000000.0,15,11235000000.0,480.0,3.024321413040160,0.1168073685722680,0.0632494067152341,0.19956214974323900,0.0713391133717128,0.03378128541323050,0.0969478647631368,0.25035178975055100
750M,749000000.0,20,14980000000.0,480.0,2.9654878616333000,0.12885042218092900,0.07777241037951580,0.2362401857972150,0.11489827292306100,0.04107081554830070,0.11976642136580400,0.25328197264880500
750M,749000000.0,30,22470000000.0,480.0,2.909604072570800,0.14894882525094100,0.09792808526092110,0.22910639892021800,0.12052722488130800,0.04058203203603630,0.1274185132698850,0.2593373373935100
750M,749000000.0,50,37450000000.0,480.0,2.832917086283370,0.1727422731127920,0.07283861935138700,0.2664676234126090,0.12414229483831500,0.03330861733605470,0.13389988561023100,0.25455590455155600
750M,749000000.0,75,56175000000.0,480.0,2.771007466316220,0.1826475096648640,0.09820013658867950,0.3138106440504390,0.12102742422194700,0.02525925301015380,0.14818899350721700,0.2567484582725320
750M,749000000.0,100,74900000000.0,480.0,2.7579438209533700,0.19123244411284800,0.11768820799059300,0.32667385041713700,0.12993614162717500,0.04335030564107000,0.16177618995776500,0.25149556759156700
750M,749000000.0,250,187250000000.0,480.0,2.7106141567230200,0.20917694087069500,0.11835097604327700,0.36334921419620500,0.1583353621619090,0.034391729502628300,0.1767208445549430,0.24676482065727800
750M,749000000.0,500,374500000000.0,480.0,2.6579698880513500,0.23970697130463300,0.155288385020362,0.40425800283749900,0.14715651671091700,0.04843409570554890,0.19896879431579200,0.2423598891810370
1.3B,1260000000.0,10,12600000000.0,960.0,3.083776593208310,0.09601568160837310,0.06696245777938100,0.19741744051377000,0.07202432269141790,0.0355143840269496,0.09358685732397830,0.24916672706604000
1.3B,1260000000.0,15,18900000000.0,960.0,2.9489418983459500,0.1273273617263380,0.06575047969818120,0.22337951262792000,0.07070864949907580,0.035582332871854300,0.10454966728467400,0.2520469811401870
1.3B,1260000000.0,20,25200000000.0,960.0,2.87203996181488,0.145555299938952,0.0936330258846283,0.250867081185182,0.103212762446631,0.0399003845639527,0.126633710803869,0.24785571244725000
1.3B,1260000000.0,30,37800000000.0,960.0,2.802478075027470,0.1643101882737780,0.09440217001570590,0.2906835650404290,0.09838366792315530,0.03423257352163400,0.13640243295494000,0.24871002320657700
1.3B,1260000000.0,50,63000000000.0,960.0,2.7251266956329300,0.19849095792885400,0.13315078450573800,0.32487960408131300,0.10435209103993000,0.03902191817760470,0.15997907114668800,0.2585380461655170
1.3B,1260000000.0,75,94500000000.0,960.0,2.6651528517405200,0.21687844651469800,0.11742096891005800,0.370886966586113,0.1680441300074260,0.029324566107243300,0.18051101562510800,0.25385198049378000
1.3B,1260000000.0,100,126000000000.0,960.0,2.6512885093689000,0.23486882918033200,0.14040013319916200,0.39521657427152,0.15621874162129000,0.02508565504103900,0.19035798666266900,0.24948882376938500
1.3B,1260000000.0,250,315000000000.0,960.0,2.570774054527280,0.2710205243025370,0.14371209343274400,0.4670662631591160,0.17820501043683000,0.03249667560060820,0.21850011338636700,0.25101804628706800
2.5B,2460000000.0,10,24600000000.0,960.0,2.8199289639790900,0.16448395540520200,0.11941279056999400,0.2812361940741540,0.1243612283752080,0.03353850574543080,0.1446065348339980,0.24421815940162600
2.5B,2460000000.0,15,36900000000.0,960.0,2.732200050354000,0.19010839735250400,0.10696998569700500,0.3245167483886080,0.11449514684223000,0.04688023636117580,0.15659410292830400,0.24854591096702400
2.5B,2460000000.0,20,49200000000.0,960.0,2.670179748535160,0.217135084224375,0.13699311349127,0.379587863882383,0.14532003232411,0.0329434177217384,0.182395902328775,0.24353488260193900
2.5B,2460000000.0,50,123000000000.0,960.0,2.5508208751678500,0.272637814870122,0.122134177221192,0.460760618249575,0.210848382541112,0.0446392156804601,0.222204041712492,0.24880613203634300
2.5B,2460000000.0,100,246000000000.0,960.0,2.472753095626830,0.323229590369131,0.19873966773351,0.524721885720889,0.197015163444337,0.0459036236784111,0.257921986189256,0.25983306085854200
2.5B,2460000000.0,250,615000000000.0,960.0,2.39771853129069,0.355210242689121,0.235378947522905,0.568588534990946,0.225895498480116,0.0704840306503078,0.291111450866679,0.23998039150447200
2.5B,2460000000.0,500,1230000000000.0,960.0,2.370217847824100,0.376110392463254,0.225796413090494,0.580999846259753,0.252643176487514,0.0767723618696133,0.302464438034126,0.2625828421952430
6B,6050000000.0,20,121000000000.0,960.0,2.4542530298233000,0.30785776745622400,0.1754536016119850,0.5108171502749130,0.20734792947769200,0.04464851872374620,0.24922499350891200,0.23972929439000900

==> anc/utils.py <==
"""
Helper methods, classes, and data structures.
"""

from enum import IntEnum
from argparse import ArgumentParser


class ChinchillaConstants:
    """
    Class for Chinchilla coefficients/constants
    Defaults to constants from Chinchilla paper (law 3)
    In practice, these need to be adjusted to your dataset.
    See huber_loss.py for how to find constants after you have collected empirical data.
    """

    def __init__(self, alpha=0.336, beta=0.283, A=406.4, B=410.7, E=1.69):
        self.alpha = alpha
        self.beta = beta
        self.A = A
        self.B = B
        self.E = E

    def __repr__(self):
        return f"alpha = {self.alpha}\
        beta = {self.beta}\
        A = {self.A}\
        B = {self.B}\
        E = {self.E}"


# Multipliers for FLOP Calculations
class FLOPMode(IntEnum):
    TRAINING = 6.0
    INFERENCE = 2.0


def FLOPs(params, tokens, mode: FLOPMode):
    """
    FLOPs(N, D) = 6ND for training,
                  2ND for inference
    """
    return params * tokens * mode


def sf(num):
    """
    Nice scientific formatting.
    """
    return "{:.3e}".format(num)


def chinchilla_tokens_from_compute(cc: ChinchillaConstants, C):
    """
    Compute D (pre-training tokens) from compute budget (C)
    """
    b = (cc.alpha) / (cc.alpha + cc.beta)
    first_term = ((cc.beta * cc.B) / (cc.alpha * cc.A)) ** (1 / (cc.alpha + cc.beta))
    second_term = (C / 6) ** b
    return first_term * second_term


def chinchilla_params_from_compute(cc: ChinchillaConstants, C):
    """
    Compute N (params) from compute budget (C)
    """
    a = (cc.beta) / (cc.alpha + cc.beta)
    first_term = ((cc.alpha * cc.A) / (cc.beta * cc.B)) ** (1 / (cc.alpha + cc.beta))
    second_term = (C / 6) ** a
    return first_term * second_term


def chinchilla_compute_from_params(cc: ChinchillaConstants, N):
    """
    Compute training FLOPs from model parameters (N)
    """
    G = ((cc.alpha * cc.A) / (cc.beta * cc.B)) ** (1 / (cc.alpha + cc.beta))
    a = (cc.beta) / (cc.alpha + cc.beta)
    return 6 * ((N / G) ** (1 / a))


def chinchilla_compute_from_tokens(cc: ChinchillaConstants, D):
    """
    Compute training FLOPs from training tokens (D)
    """
    G = ((cc.alpha * cc.A) / (cc.beta * cc.B)) ** (1 / (cc.alpha + cc.beta))
    b = (cc.alpha) / (cc.alpha + cc.beta)
    return (6 * D * G) ** (1 / b)


def chinchilla_tokens_from_params(cc: ChinchillaConstants, N):
    """
    Compute the number of Chinchilla-optimal training tokens
    for a given model size (N parameters).
    """
    return chinchilla_tokens_from_compute(cc, chinchilla_compute_from_params(cc, N))


def chinchilla_params_from_tokens(cc: ChinchillaConstants, D):
    """
    Compute the number of Chinchilla-optimal parameters
    for a given token duration (D tokens).
    """
    return chinchilla_params_from_compute(cc, chinchilla_compute_from_tokens(cc, D))


def tokens_from_compute_and_params(C, N):
    """
    Compute training tokens from training FLOPs (C) and model parameters (N)
    """
    return C / (N * 6)


def params_from_compute_and_tokens(C, D):
    """
    Compute model parameters from training FLOPs (C) and training tokens (D)
    """
    return C / (D * 6)


### Training only, no inference
def tokens_from_loss_and_params(cc: ChinchillaConstants, L, N):
    """
    Compute minimum number of tokens a model of N params must be trained on
    to reach L model loss (quality).
    """
    partial_result = cc.B / (L - cc.E - cc.A / (N**cc.alpha))
    return partial_result ** (1 / cc.beta)


def params_from_loss_and_tokens(cc: ChinchillaConstants, L, D):
    """
    Compute minimum number of model params we need to reach L model loss
    after D training tokens.
    """
    partial_result = cc.A / (L - cc.E - cc.B / (D**cc.beta))
    return partial_result ** (1 / cc.alpha)


def chinchilla_tokens_from_loss(cc: ChinchillaConstants, L):
    """
    Compute Chinchilla-optimal D (pre-training tokens) from pre-training loss
    """
    numerator = cc.B * ((cc.beta / cc.alpha) + 1)
    denominator = L - cc.E
    return (numerator / denominator) ** (1 / cc.beta)


def chinchilla_params_from_loss(cc: ChinchillaConstants, L):
    """
    Compute Chinchilla-optimal N (params) from pre-training loss
    """
    numerator = cc.A * ((cc.alpha / cc.beta) + 1)
    denominator = L - cc.E
    return (numerator / denominator) ** (1 / cc.alpha)


def loss_from_params_and_data(cc: ChinchillaConstants, N, D):
    """
    Compute model loss from parameters and tokens.
    Formula from Chinchilla paper.
    """
    return cc.E + cc.A / (N**cc.alpha) + cc.B / (D**cc.beta)


def add_coefficients_to_parser(parser: ArgumentParser):
    default_constants = ChinchillaConstants()
    parser.add_argument(
        "--A",
        type=float,
        required=False,
        default=default_constants.A,
        help="Optional. 'A' coefficient in Chinchilla formula. Defaults to coefficient from original paper (406.4). Pass in value if you have fit scaling laws to your own dataset.",
    )
    parser.add_argument(
        "--B",
        type=float,
        required=False,
        default=default_constants.B,
        help="Optional. 'B' coefficient in Chinchilla formula. Defaults to coefficient from original paper (410.7). Pass in value if you have fit scaling laws to your own dataset.",
    )
    parser.add_argument(
        "--E",
        type=float,
        required=False,
        default=default_constants.E,
        help="Optional. 'E' coefficient in Chinchilla formula. Defaults to coefficient from original paper (1.69). Pass in value if you have fit scaling laws to your own dataset.",
    )
    parser.add_argument(
        "--alpha",
        type=float,
        required=False,
        default=default_constants.alpha,
        help="Optional. 'alpha' coefficient in Chinchilla formula. Defaults to coefficient from original paper (0.336). Pass in value if you have fit scaling laws to your own dataset.",
    )
    parser.add_argument(
        "--beta",
        type=float,
        required=False,
        default=default_constants.beta,
        help="Optional. 'beta' coefficient in Chinchilla formula. Defaults to coefficient from original paper (0.283). Pass in value if you have fit scaling laws to your own dataset.",
    )
    return parser

